Building Mean Field State Transition Models Using The Generalized Linear Chain Trick and Continuous Time Markov Chain Theory

The well-known Linear Chain Trick (LCT) allows modelers to derive mean field ODEs that assume gamma (Erlang) distributed passage times, by transitioning individuals sequentially through a chain of sub-states. The time spent in these states is the sum of $k$ exponentially distributed random variables, and is thus gamma (Erlang) distributed. The Generalized Linear Chain Trick (GLCT) extends this technique to the much broader phase-type family of distributions, which includes exponential, Erlang, hypoexponential, and Coxian distributions. Intuitively, phase-type distributions are the absorption time distributions for continuous time Markov chains (CTMCs). Here we review CTMCs and phase-type distributions, then illustrate how to use the GLCT to efficiently build mean field ODE models from underlying stochastic model assumptions. We generalize the Rosenzweig-MacArthur and SEIR models and show the benefits of using the GLCT to compute numerical solutions. These results highlight some practical benefits, and the intuitive nature, of using the GLCT to derive ODE models from first principles.

==> anc/Supplement1-Predator-Prey.R <==
####################################################################################
## Benchmarking the Rosenzweig-MacArthur model numerical solutions
## ----------------------------------------------------------------
##  Case 1: Standard: No maturation delay, exponentially distributed predator lifetime
##  Case 2: Classic LCT (Erlang maturation time and adult life stage duration), hard-coded
##  Case 3: Phase-type/GLCT implementation of Case 2
####################################################################################

library(deSolve)
library(rbenchmark)
library(ggplot2)

## Parameterization....

IC = c(N=1000,Y=10); 

parms = c(r = 1, K = 1000, a = 5, k = 500, chi = 0.5, mux = 0.5, muy = 1);

####################################################################################
## Function definitions

# Standard Rosenzweig-MacArthur model 
RM.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];

  N=z[1] # prey population
  Y=z[2] # predator population
  
  dN = r*N*(1-N/K)-(a/(k+N))*Y*N
  dY = chi*(a/(k+N))*N*Y-Y/muy
  return(list(c(dN,dY)))
}


# Rosenzweig-MacArthur with Erlang maturation and adult-life-stage times, in a GLCT framework
RMpt.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[6];
  #kx = ps[['kx']] # Number of substates in E, and...
  #ky = ps[['ky']] # ... I.
  
  N = z[1] # (prey population)
  X = z[1+(1:kx)] # (immature predator population substates)
  Y = z[1+kx+(1:ky)] # (mature predator population sub-states)
  P = onesyt %*% Y # sum Y_i

  dN = r*N*(1-N/K)- a/(k+N)*P*N
  dX = chi*(a/(k+N))*P[1,1]*N * ax + Axt %*% X
  dY = ay %*% -onesxt %*% Axt %*% X + Ayt %*% Y
  
  return(list(c(dN,as.numeric(dX),as.numeric(dY))))
}

RMpt.init <- function(ps) {
  # Unpack some parameter values...
  mux=ps[["mux"]] # mean maturation time
  muy=ps[["muy"]] # mean time spent in mature life stage
  kx <<- ps[['kx']] # Number of substates in E, and...
  ky <<- ps[['ky']] # ... I.
  
  # These are Erlang distributions framed in a Phase-type distribution context,
  # where vectors ax = (1 0 ... 0) and matrices Ax are as follows...
  
  ax = matrix(0, nrow=kx, ncol=1); ax[1] = 1;
  Ax = kx/mux*(diag(rep(-1,kx),kx)); if(kx>1) for(i in 1:(kx-1)) {Ax[i,i+1] = kx/mux}
  
  ay = matrix(0, nrow=kx, ncol=1); ay[1] = 1;
  Ay = ky/muy*(diag(rep(-1,ky),ky)); if(ky>1) for(i in 1:(ky-1)) {Ay[i,i+1] = ky/muy}

  # Initial conditions
  z0=numeric(1+kx+ky) # initialize the state variable vector with 0s
  z0[1] <- IC[["N"]]  # 1 in the initial exposed class 
  z0[1+kx+1] <- IC[["Y"]]    # susceptibles = (PopSize - 1)/PopSize
  
  # Set some global variables that the RMpt.ode function can access...
  ax  <<- ax
  Axt <<- t(Ax)
  ay  <<- ay
  Ayt <<- t(Ay)
  onesxt <<- matrix(1,ncol=kx,nrow=1)
  onesx <<- matrix(1,nrow=kx,ncol=1)
  onesyt <<- matrix(1,ncol=ky,nrow=1)
  onesy <<- matrix(1,nrow=ky,ncol=1)
  ICs <<- z0
}

# R.-M. with hard-coded Erlang dwell times
RMlct1.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dY1 = kx/mux*z[2] - z[3]*ky/muy

  return(list(c(dN, dX1, dY1)))
}

RMlct2.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dY1 = kx/mux*z[3] - z[4]*ky/muy
  dY2 = ky/muy*z[4] - z[5]*ky/muy
  
  return(list(c(dN, dX1, dX2, dY1, dY2)))
}

RMlct3.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dY1 = kx/mux*z[4] - z[5]*ky/muy
  dY2 = ky/muy*z[5] - z[6]*ky/muy
  dY3 = ky/muy*z[6] - z[7]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dY1, dY2, dY3)))
}

RMlct4.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dY1 = kx/mux*z[5] - z[6]*ky/muy
  dY2 = ky/muy*z[6] - z[7]*ky/muy
  dY3 = ky/muy*z[7] - z[8]*ky/muy
  dY4 = ky/muy*z[8] - z[9]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dY1, dY2, dY3, dY4)))
}

RMlct5.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dY1 = kx/mux*z[6] - z[7]*ky/muy
  dY2 = ky/muy*z[7] - z[8]*ky/muy
  dY3 = ky/muy*z[8] - z[9]*ky/muy
  dY4 = ky/muy*z[9] - z[10]*ky/muy
  dY5 = ky/muy*z[10] - z[11]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dY1, dY2, dY3, dY4, dY5)))
}

RMlct6.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dY1 = kx/mux*z[7] - z[8]*ky/muy
  dY2 = ky/muy*z[8] - z[9]*ky/muy
  dY3 = ky/muy*z[9] - z[10]*ky/muy
  dY4 = ky/muy*z[10] - z[11]*ky/muy
  dY5 = ky/muy*z[11] - z[12]*ky/muy
  dY6 = ky/muy*z[12] - z[13]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dY1, dY2, dY3, dY4, dY5, dY6)))
}

RMlct7.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dY1 = kx/mux*z[8] - z[9]*ky/muy
  dY2 = ky/muy*z[9] - z[10]*ky/muy
  dY3 = ky/muy*z[10] - z[11]*ky/muy
  dY4 = ky/muy*z[11] - z[12]*ky/muy
  dY5 = ky/muy*z[12] - z[13]*ky/muy
  dY6 = ky/muy*z[13] - z[14]*ky/muy
  dY7 = ky/muy*z[14] - z[15]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dY1, dY2, dY3, dY4, dY5, dY6, dY7)))
}

RMlct8.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dY1 = kx/mux*z[9] - z[10]*ky/muy
  dY2 = ky/muy*z[10] - z[11]*ky/muy
  dY3 = ky/muy*z[11] - z[12]*ky/muy
  dY4 = ky/muy*z[12] - z[13]*ky/muy
  dY5 = ky/muy*z[13] - z[14]*ky/muy
  dY6 = ky/muy*z[14] - z[15]*ky/muy
  dY7 = ky/muy*z[15] - z[16]*ky/muy
  dY8 = ky/muy*z[16] - z[17]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8)))
}

RMlct9.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dY1 = kx/mux*z[10] - z[11]*ky/muy
  dY2 = ky/muy*z[11] - z[12]*ky/muy
  dY3 = ky/muy*z[12] - z[13]*ky/muy
  dY4 = ky/muy*z[13] - z[14]*ky/muy
  dY5 = ky/muy*z[14] - z[15]*ky/muy
  dY6 = ky/muy*z[15] - z[16]*ky/muy
  dY7 = ky/muy*z[16] - z[17]*ky/muy
  dY8 = ky/muy*z[17] - z[18]*ky/muy
  dY9 = ky/muy*z[18] - z[19]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9)))
}

RMlct10.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dY1 = kx/mux*z[11] - z[12]*ky/muy
  dY2 = ky/muy*z[12] - z[13]*ky/muy
  dY3 = ky/muy*z[13] - z[14]*ky/muy
  dY4 = ky/muy*z[14] - z[15]*ky/muy
  dY5 = ky/muy*z[15] - z[16]*ky/muy
  dY6 = ky/muy*z[16] - z[17]*ky/muy
  dY7 = ky/muy*z[17] - z[18]*ky/muy
  dY8 = ky/muy*z[18] - z[19]*ky/muy
  dY9 = ky/muy*z[19] - z[20]*ky/muy
  dY10 = ky/muy*z[20] - z[21]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10)))
}

RMlct11.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dY1 = kx/mux*z[12] - z[13]*ky/muy
  dY2 = ky/muy*z[13] - z[14]*ky/muy
  dY3 = ky/muy*z[14] - z[15]*ky/muy
  dY4 = ky/muy*z[15] - z[16]*ky/muy
  dY5 = ky/muy*z[16] - z[17]*ky/muy
  dY6 = ky/muy*z[17] - z[18]*ky/muy
  dY7 = ky/muy*z[18] - z[19]*ky/muy
  dY8 = ky/muy*z[19] - z[20]*ky/muy
  dY9 = ky/muy*z[20] - z[21]*ky/muy
  dY10 = ky/muy*z[21] - z[22]*ky/muy
  dY11 = ky/muy*z[22] - z[23]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11)))
}

RMlct12.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dY1 = kx/mux*z[13] - z[14]*ky/muy
  dY2 = ky/muy*z[14] - z[15]*ky/muy
  dY3 = ky/muy*z[15] - z[16]*ky/muy
  dY4 = ky/muy*z[16] - z[17]*ky/muy
  dY5 = ky/muy*z[17] - z[18]*ky/muy
  dY6 = ky/muy*z[18] - z[19]*ky/muy
  dY7 = ky/muy*z[19] - z[20]*ky/muy
  dY8 = ky/muy*z[20] - z[21]*ky/muy
  dY9 = ky/muy*z[21] - z[22]*ky/muy
  dY10 = ky/muy*z[22] - z[23]*ky/muy
  dY11 = ky/muy*z[23] - z[24]*ky/muy
  dY12 = ky/muy*z[24] - z[25]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12)))
}

RMlct13.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dY1 = kx/mux*z[14] - z[15]*ky/muy
  dY2 = ky/muy*z[15] - z[16]*ky/muy
  dY3 = ky/muy*z[16] - z[17]*ky/muy
  dY4 = ky/muy*z[17] - z[18]*ky/muy
  dY5 = ky/muy*z[18] - z[19]*ky/muy
  dY6 = ky/muy*z[19] - z[20]*ky/muy
  dY7 = ky/muy*z[20] - z[21]*ky/muy
  dY8 = ky/muy*z[21] - z[22]*ky/muy
  dY9 = ky/muy*z[22] - z[23]*ky/muy
  dY10 = ky/muy*z[23] - z[24]*ky/muy
  dY11 = ky/muy*z[24] - z[25]*ky/muy
  dY12 = ky/muy*z[25] - z[26]*ky/muy
  dY13 = ky/muy*z[26] - z[27]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13)))
}

RMlct14.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dY1 = kx/mux*z[15] - z[16]*ky/muy
  dY2 = ky/muy*z[16] - z[17]*ky/muy
  dY3 = ky/muy*z[17] - z[18]*ky/muy
  dY4 = ky/muy*z[18] - z[19]*ky/muy
  dY5 = ky/muy*z[19] - z[20]*ky/muy
  dY6 = ky/muy*z[20] - z[21]*ky/muy
  dY7 = ky/muy*z[21] - z[22]*ky/muy
  dY8 = ky/muy*z[22] - z[23]*ky/muy
  dY9 = ky/muy*z[23] - z[24]*ky/muy
  dY10 = ky/muy*z[24] - z[25]*ky/muy
  dY11 = ky/muy*z[25] - z[26]*ky/muy
  dY12 = ky/muy*z[26] - z[27]*ky/muy
  dY13 = ky/muy*z[27] - z[28]*ky/muy
  dY14 = ky/muy*z[28] - z[29]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14)))
}

RMlct15.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dY1 = kx/mux*z[16] - z[17]*ky/muy
  dY2 = ky/muy*z[17] - z[18]*ky/muy
  dY3 = ky/muy*z[18] - z[19]*ky/muy
  dY4 = ky/muy*z[19] - z[20]*ky/muy
  dY5 = ky/muy*z[20] - z[21]*ky/muy
  dY6 = ky/muy*z[21] - z[22]*ky/muy
  dY7 = ky/muy*z[22] - z[23]*ky/muy
  dY8 = ky/muy*z[23] - z[24]*ky/muy
  dY9 = ky/muy*z[24] - z[25]*ky/muy
  dY10 = ky/muy*z[25] - z[26]*ky/muy
  dY11 = ky/muy*z[26] - z[27]*ky/muy
  dY12 = ky/muy*z[27] - z[28]*ky/muy
  dY13 = ky/muy*z[28] - z[29]*ky/muy
  dY14 = ky/muy*z[29] - z[30]*ky/muy
  dY15 = ky/muy*z[30] - z[31]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15)))
}

RMlct16.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dY1 = kx/mux*z[17] - z[18]*ky/muy
  dY2 = ky/muy*z[18] - z[19]*ky/muy
  dY3 = ky/muy*z[19] - z[20]*ky/muy
  dY4 = ky/muy*z[20] - z[21]*ky/muy
  dY5 = ky/muy*z[21] - z[22]*ky/muy
  dY6 = ky/muy*z[22] - z[23]*ky/muy
  dY7 = ky/muy*z[23] - z[24]*ky/muy
  dY8 = ky/muy*z[24] - z[25]*ky/muy
  dY9 = ky/muy*z[25] - z[26]*ky/muy
  dY10 = ky/muy*z[26] - z[27]*ky/muy
  dY11 = ky/muy*z[27] - z[28]*ky/muy
  dY12 = ky/muy*z[28] - z[29]*ky/muy
  dY13 = ky/muy*z[29] - z[30]*ky/muy
  dY14 = ky/muy*z[30] - z[31]*ky/muy
  dY15 = ky/muy*z[31] - z[32]*ky/muy
  dY16 = ky/muy*z[32] - z[33]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16)))
}

RMlct17.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dY1 = kx/mux*z[18] - z[19]*ky/muy
  dY2 = ky/muy*z[19] - z[20]*ky/muy
  dY3 = ky/muy*z[20] - z[21]*ky/muy
  dY4 = ky/muy*z[21] - z[22]*ky/muy
  dY5 = ky/muy*z[22] - z[23]*ky/muy
  dY6 = ky/muy*z[23] - z[24]*ky/muy
  dY7 = ky/muy*z[24] - z[25]*ky/muy
  dY8 = ky/muy*z[25] - z[26]*ky/muy
  dY9 = ky/muy*z[26] - z[27]*ky/muy
  dY10 = ky/muy*z[27] - z[28]*ky/muy
  dY11 = ky/muy*z[28] - z[29]*ky/muy
  dY12 = ky/muy*z[29] - z[30]*ky/muy
  dY13 = ky/muy*z[30] - z[31]*ky/muy
  dY14 = ky/muy*z[31] - z[32]*ky/muy
  dY15 = ky/muy*z[32] - z[33]*ky/muy
  dY16 = ky/muy*z[33] - z[34]*ky/muy
  dY17 = ky/muy*z[34] - z[35]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17)))
}

RMlct18.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dY1 = kx/mux*z[19] - z[20]*ky/muy
  dY2 = ky/muy*z[20] - z[21]*ky/muy
  dY3 = ky/muy*z[21] - z[22]*ky/muy
  dY4 = ky/muy*z[22] - z[23]*ky/muy
  dY5 = ky/muy*z[23] - z[24]*ky/muy
  dY6 = ky/muy*z[24] - z[25]*ky/muy
  dY7 = ky/muy*z[25] - z[26]*ky/muy
  dY8 = ky/muy*z[26] - z[27]*ky/muy
  dY9 = ky/muy*z[27] - z[28]*ky/muy
  dY10 = ky/muy*z[28] - z[29]*ky/muy
  dY11 = ky/muy*z[29] - z[30]*ky/muy
  dY12 = ky/muy*z[30] - z[31]*ky/muy
  dY13 = ky/muy*z[31] - z[32]*ky/muy
  dY14 = ky/muy*z[32] - z[33]*ky/muy
  dY15 = ky/muy*z[33] - z[34]*ky/muy
  dY16 = ky/muy*z[34] - z[35]*ky/muy
  dY17 = ky/muy*z[35] - z[36]*ky/muy
  dY18 = ky/muy*z[36] - z[37]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18)))
}

RMlct19.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dY1 = kx/mux*z[20] - z[21]*ky/muy
  dY2 = ky/muy*z[21] - z[22]*ky/muy
  dY3 = ky/muy*z[22] - z[23]*ky/muy
  dY4 = ky/muy*z[23] - z[24]*ky/muy
  dY5 = ky/muy*z[24] - z[25]*ky/muy
  dY6 = ky/muy*z[25] - z[26]*ky/muy
  dY7 = ky/muy*z[26] - z[27]*ky/muy
  dY8 = ky/muy*z[27] - z[28]*ky/muy
  dY9 = ky/muy*z[28] - z[29]*ky/muy
  dY10 = ky/muy*z[29] - z[30]*ky/muy
  dY11 = ky/muy*z[30] - z[31]*ky/muy
  dY12 = ky/muy*z[31] - z[32]*ky/muy
  dY13 = ky/muy*z[32] - z[33]*ky/muy
  dY14 = ky/muy*z[33] - z[34]*ky/muy
  dY15 = ky/muy*z[34] - z[35]*ky/muy
  dY16 = ky/muy*z[35] - z[36]*ky/muy
  dY17 = ky/muy*z[36] - z[37]*ky/muy
  dY18 = ky/muy*z[37] - z[38]*ky/muy
  dY19 = ky/muy*z[38] - z[39]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19)))
}

RMlct20.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dY1 = kx/mux*z[21] - z[22]*ky/muy
  dY2 = ky/muy*z[22] - z[23]*ky/muy
  dY3 = ky/muy*z[23] - z[24]*ky/muy
  dY4 = ky/muy*z[24] - z[25]*ky/muy
  dY5 = ky/muy*z[25] - z[26]*ky/muy
  dY6 = ky/muy*z[26] - z[27]*ky/muy
  dY7 = ky/muy*z[27] - z[28]*ky/muy
  dY8 = ky/muy*z[28] - z[29]*ky/muy
  dY9 = ky/muy*z[29] - z[30]*ky/muy
  dY10 = ky/muy*z[30] - z[31]*ky/muy
  dY11 = ky/muy*z[31] - z[32]*ky/muy
  dY12 = ky/muy*z[32] - z[33]*ky/muy
  dY13 = ky/muy*z[33] - z[34]*ky/muy
  dY14 = ky/muy*z[34] - z[35]*ky/muy
  dY15 = ky/muy*z[35] - z[36]*ky/muy
  dY16 = ky/muy*z[36] - z[37]*ky/muy
  dY17 = ky/muy*z[37] - z[38]*ky/muy
  dY18 = ky/muy*z[38] - z[39]*ky/muy
  dY19 = ky/muy*z[39] - z[40]*ky/muy
  dY20 = ky/muy*z[40] - z[41]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20)))
}

RMlct21.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dX21 = kx/mux*z[21] - z[22]*kx/mux
  dY1 = kx/mux*z[22] - z[23]*ky/muy
  dY2 = ky/muy*z[23] - z[24]*ky/muy
  dY3 = ky/muy*z[24] - z[25]*ky/muy
  dY4 = ky/muy*z[25] - z[26]*ky/muy
  dY5 = ky/muy*z[26] - z[27]*ky/muy
  dY6 = ky/muy*z[27] - z[28]*ky/muy
  dY7 = ky/muy*z[28] - z[29]*ky/muy
  dY8 = ky/muy*z[29] - z[30]*ky/muy
  dY9 = ky/muy*z[30] - z[31]*ky/muy
  dY10 = ky/muy*z[31] - z[32]*ky/muy
  dY11 = ky/muy*z[32] - z[33]*ky/muy
  dY12 = ky/muy*z[33] - z[34]*ky/muy
  dY13 = ky/muy*z[34] - z[35]*ky/muy
  dY14 = ky/muy*z[35] - z[36]*ky/muy
  dY15 = ky/muy*z[36] - z[37]*ky/muy
  dY16 = ky/muy*z[37] - z[38]*ky/muy
  dY17 = ky/muy*z[38] - z[39]*ky/muy
  dY18 = ky/muy*z[39] - z[40]*ky/muy
  dY19 = ky/muy*z[40] - z[41]*ky/muy
  dY20 = ky/muy*z[41] - z[42]*ky/muy
  dY21 = ky/muy*z[42] - z[43]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dX21, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20, dY21)))
}

RMlct22.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dX21 = kx/mux*z[21] - z[22]*kx/mux
  dX22 = kx/mux*z[22] - z[23]*kx/mux
  dY1 = kx/mux*z[23] - z[24]*ky/muy
  dY2 = ky/muy*z[24] - z[25]*ky/muy
  dY3 = ky/muy*z[25] - z[26]*ky/muy
  dY4 = ky/muy*z[26] - z[27]*ky/muy
  dY5 = ky/muy*z[27] - z[28]*ky/muy
  dY6 = ky/muy*z[28] - z[29]*ky/muy
  dY7 = ky/muy*z[29] - z[30]*ky/muy
  dY8 = ky/muy*z[30] - z[31]*ky/muy
  dY9 = ky/muy*z[31] - z[32]*ky/muy
  dY10 = ky/muy*z[32] - z[33]*ky/muy
  dY11 = ky/muy*z[33] - z[34]*ky/muy
  dY12 = ky/muy*z[34] - z[35]*ky/muy
  dY13 = ky/muy*z[35] - z[36]*ky/muy
  dY14 = ky/muy*z[36] - z[37]*ky/muy
  dY15 = ky/muy*z[37] - z[38]*ky/muy
  dY16 = ky/muy*z[38] - z[39]*ky/muy
  dY17 = ky/muy*z[39] - z[40]*ky/muy
  dY18 = ky/muy*z[40] - z[41]*ky/muy
  dY19 = ky/muy*z[41] - z[42]*ky/muy
  dY20 = ky/muy*z[42] - z[43]*ky/muy
  dY21 = ky/muy*z[43] - z[44]*ky/muy
  dY22 = ky/muy*z[44] - z[45]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dX21, dX22, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20, dY21, dY22)))
}

RMlct23.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dX21 = kx/mux*z[21] - z[22]*kx/mux
  dX22 = kx/mux*z[22] - z[23]*kx/mux
  dX23 = kx/mux*z[23] - z[24]*kx/mux
  dY1 = kx/mux*z[24] - z[25]*ky/muy
  dY2 = ky/muy*z[25] - z[26]*ky/muy
  dY3 = ky/muy*z[26] - z[27]*ky/muy
  dY4 = ky/muy*z[27] - z[28]*ky/muy
  dY5 = ky/muy*z[28] - z[29]*ky/muy
  dY6 = ky/muy*z[29] - z[30]*ky/muy
  dY7 = ky/muy*z[30] - z[31]*ky/muy
  dY8 = ky/muy*z[31] - z[32]*ky/muy
  dY9 = ky/muy*z[32] - z[33]*ky/muy
  dY10 = ky/muy*z[33] - z[34]*ky/muy
  dY11 = ky/muy*z[34] - z[35]*ky/muy
  dY12 = ky/muy*z[35] - z[36]*ky/muy
  dY13 = ky/muy*z[36] - z[37]*ky/muy
  dY14 = ky/muy*z[37] - z[38]*ky/muy
  dY15 = ky/muy*z[38] - z[39]*ky/muy
  dY16 = ky/muy*z[39] - z[40]*ky/muy
  dY17 = ky/muy*z[40] - z[41]*ky/muy
  dY18 = ky/muy*z[41] - z[42]*ky/muy
  dY19 = ky/muy*z[42] - z[43]*ky/muy
  dY20 = ky/muy*z[43] - z[44]*ky/muy
  dY21 = ky/muy*z[44] - z[45]*ky/muy
  dY22 = ky/muy*z[45] - z[46]*ky/muy
  dY23 = ky/muy*z[46] - z[47]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dX21, dX22, dX23, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20, dY21, dY22, dY23)))
}

RMlct24.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dX21 = kx/mux*z[21] - z[22]*kx/mux
  dX22 = kx/mux*z[22] - z[23]*kx/mux
  dX23 = kx/mux*z[23] - z[24]*kx/mux
  dX24 = kx/mux*z[24] - z[25]*kx/mux
  dY1 = kx/mux*z[25] - z[26]*ky/muy
  dY2 = ky/muy*z[26] - z[27]*ky/muy
  dY3 = ky/muy*z[27] - z[28]*ky/muy
  dY4 = ky/muy*z[28] - z[29]*ky/muy
  dY5 = ky/muy*z[29] - z[30]*ky/muy
  dY6 = ky/muy*z[30] - z[31]*ky/muy
  dY7 = ky/muy*z[31] - z[32]*ky/muy
  dY8 = ky/muy*z[32] - z[33]*ky/muy
  dY9 = ky/muy*z[33] - z[34]*ky/muy
  dY10 = ky/muy*z[34] - z[35]*ky/muy
  dY11 = ky/muy*z[35] - z[36]*ky/muy
  dY12 = ky/muy*z[36] - z[37]*ky/muy
  dY13 = ky/muy*z[37] - z[38]*ky/muy
  dY14 = ky/muy*z[38] - z[39]*ky/muy
  dY15 = ky/muy*z[39] - z[40]*ky/muy
  dY16 = ky/muy*z[40] - z[41]*ky/muy
  dY17 = ky/muy*z[41] - z[42]*ky/muy
  dY18 = ky/muy*z[42] - z[43]*ky/muy
  dY19 = ky/muy*z[43] - z[44]*ky/muy
  dY20 = ky/muy*z[44] - z[45]*ky/muy
  dY21 = ky/muy*z[45] - z[46]*ky/muy
  dY22 = ky/muy*z[46] - z[47]*ky/muy
  dY23 = ky/muy*z[47] - z[48]*ky/muy
  dY24 = ky/muy*z[48] - z[49]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dX21, dX22, dX23, dX24, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20, dY21, dY22, dY23, dY24)))
}

RMlct25.ode <- function(tm,z,ps) {
  r = ps[1]; K = ps[2]; a = ps[3]; k = ps[4]; chi = ps[5]; mux = ps[6]; muy = ps[7];
  #kx = ps[['kx']] 
  #ky = ps[['ky']] 
  
  N = z[1]
  P = onesyt %*% z[1+kx+(1:ky)] # total mature predators; sum Y_i
  
  dN  = r*N*(1-N/K) - a/(k+N)*P*N
  dX1 = chi*a/(k+N)*P*N - z[2]*kx/mux
  dX2 = kx/mux*z[2] - z[3]*kx/mux
  dX3 = kx/mux*z[3] - z[4]*kx/mux
  dX4 = kx/mux*z[4] - z[5]*kx/mux
  dX5 = kx/mux*z[5] - z[6]*kx/mux
  dX6 = kx/mux*z[6] - z[7]*kx/mux
  dX7 = kx/mux*z[7] - z[8]*kx/mux
  dX8 = kx/mux*z[8] - z[9]*kx/mux
  dX9 = kx/mux*z[9] - z[10]*kx/mux
  dX10 = kx/mux*z[10] - z[11]*kx/mux
  dX11 = kx/mux*z[11] - z[12]*kx/mux
  dX12 = kx/mux*z[12] - z[13]*kx/mux
  dX13 = kx/mux*z[13] - z[14]*kx/mux
  dX14 = kx/mux*z[14] - z[15]*kx/mux
  dX15 = kx/mux*z[15] - z[16]*kx/mux
  dX16 = kx/mux*z[16] - z[17]*kx/mux
  dX17 = kx/mux*z[17] - z[18]*kx/mux
  dX18 = kx/mux*z[18] - z[19]*kx/mux
  dX19 = kx/mux*z[19] - z[20]*kx/mux
  dX20 = kx/mux*z[20] - z[21]*kx/mux
  dX21 = kx/mux*z[21] - z[22]*kx/mux
  dX22 = kx/mux*z[22] - z[23]*kx/mux
  dX23 = kx/mux*z[23] - z[24]*kx/mux
  dX24 = kx/mux*z[24] - z[25]*kx/mux
  dX25 = kx/mux*z[25] - z[26]*kx/mux
  dY1 = kx/mux*z[26] - z[27]*ky/muy
  dY2 = ky/muy*z[27] - z[28]*ky/muy
  dY3 = ky/muy*z[28] - z[29]*ky/muy
  dY4 = ky/muy*z[29] - z[30]*ky/muy
  dY5 = ky/muy*z[30] - z[31]*ky/muy
  dY6 = ky/muy*z[31] - z[32]*ky/muy
  dY7 = ky/muy*z[32] - z[33]*ky/muy
  dY8 = ky/muy*z[33] - z[34]*ky/muy
  dY9 = ky/muy*z[34] - z[35]*ky/muy
  dY10 = ky/muy*z[35] - z[36]*ky/muy
  dY11 = ky/muy*z[36] - z[37]*ky/muy
  dY12 = ky/muy*z[37] - z[38]*ky/muy
  dY13 = ky/muy*z[38] - z[39]*ky/muy
  dY14 = ky/muy*z[39] - z[40]*ky/muy
  dY15 = ky/muy*z[40] - z[41]*ky/muy
  dY16 = ky/muy*z[41] - z[42]*ky/muy
  dY17 = ky/muy*z[42] - z[43]*ky/muy
  dY18 = ky/muy*z[43] - z[44]*ky/muy
  dY19 = ky/muy*z[44] - z[45]*ky/muy
  dY20 = ky/muy*z[45] - z[46]*ky/muy
  dY21 = ky/muy*z[46] - z[47]*ky/muy
  dY22 = ky/muy*z[47] - z[48]*ky/muy
  dY23 = ky/muy*z[48] - z[49]*ky/muy
  dY24 = ky/muy*z[49] - z[50]*ky/muy
  dY25 = ky/muy*z[50] - z[51]*ky/muy
  
  return(list(c(dN, dX1, dX2, dX3, dX4, dX5, dX6, dX7, dX8, dX9, dX10, dX11, dX12, dX13, dX14, dX15, dX16, dX17, dX18, dX19, dX20, dX21, dX22, dX23, dX24, dX25, dY1, dY2, dY3, dY4, dY5, dY6, dY7, dY8, dY9, dY10, dY11, dY12, dY13, dY14, dY15, dY16, dY17, dY18, dY19, dY20, dY21, dY22, dY23, dY24, dY25)))
}

################################################################################
## Benchmark...
################################################################################

parms <- params

RM.ode <- compiler::cmpfun(RM.ode)
RMpt.ode <- compiler::cmpfun(RMpt.ode)
RMlct1.ode <- compiler::cmpfun(RMlct1.ode)
RMlct2.ode <- compiler::cmpfun(RMlct2.ode)
RMlct3.ode <- compiler::cmpfun(RMlct3.ode)
RMlct4.ode <- compiler::cmpfun(RMlct4.ode)
RMlct5.ode <- compiler::cmpfun(RMlct5.ode)
RMlct6.ode <- compiler::cmpfun(RMlct6.ode)
RMlct7.ode <- compiler::cmpfun(RMlct7.ode)
RMlct8.ode <- compiler::cmpfun(RMlct8.ode)
RMlct9.ode <- compiler::cmpfun(RMlct9.ode)
RMlct10.ode <- compiler::cmpfun(RMlct10.ode)
RMlct11.ode <- compiler::cmpfun(RMlct11.ode)
RMlct12.ode <- compiler::cmpfun(RMlct12.ode)
RMlct13.ode <- compiler::cmpfun(RMlct13.ode)
RMlct14.ode <- compiler::cmpfun(RMlct14.ode)
RMlct15.ode <- compiler::cmpfun(RMlct15.ode)
RMlct16.ode <- compiler::cmpfun(RMlct16.ode)
RMlct17.ode <- compiler::cmpfun(RMlct17.ode)
RMlct18.ode <- compiler::cmpfun(RMlct18.ode)
RMlct19.ode <- compiler::cmpfun(RMlct19.ode)
RMlct20.ode <- compiler::cmpfun(RMlct20.ode)
RMlct21.ode <- compiler::cmpfun(RMlct21.ode)
RMlct22.ode <- compiler::cmpfun(RMlct22.ode)
RMlct23.ode <- compiler::cmpfun(RMlct23.ode)
RMlct24.ode <- compiler::cmpfun(RMlct24.ode)
RMlct25.ode <- compiler::cmpfun(RMlct25.ode)

mthd = "ode45"
atol= 1e-6
Tmax = 500
tms=seq(0,Tmax,length=500)


reps<-140

parms1 <- parms; parms1['kx']=1; parms1['ky']=1; RMpt.init(parms1); 
b1=benchmark(RM.1 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
             RMlct.1={ode(y=ICs, times=tms, func=RMlct1.ode, parms = parms1, method = mthd, atol=atol)},
             RMpt.1 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms1, method = mthd, atol=atol)}, 
             replications = reps)

parms2 <- parms; parms2['kx']=2; parms2['ky']=2; parms2; RMpt.init(parms2);
b2=benchmark(RM.2 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.2={ode(y=ICs, times=tms, func=RMlct2.ode, parms = parms2, method = mthd, atol=atol)},
          RMpt.2 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms2, method = mthd, atol=atol)}, 
          replications = reps)
          
parms3 <- parms; parms3['kx']=3; parms3['ky']=3; parms3; RMpt.init(parms3);
b3=benchmark(RM.3 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.3={ode(y=ICs, times=tms, func=RMlct3.ode, parms = parms3, method = mthd, atol=atol)},
          RMpt.3 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms3, method = mthd, atol=atol)}, 
          replications = reps)
          
parms4 <- parms; parms4['kx']=4; parms4['ky']=4; parms4; RMpt.init(parms4);
b4=benchmark(RM.4 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.4={ode(y=ICs, times=tms, func=RMlct4.ode, parms = parms4, method = mthd, atol=atol)},
          RMpt.4 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms4, method = mthd, atol=atol)}, 
          replications = reps)
          
parms5 <- parms; parms5['kx']=5; parms5['ky']=5; parms5; RMpt.init(parms5);
b5=benchmark(RM.5 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.5={ode(y=ICs, times=tms, func=RMlct5.ode, parms = parms5, method = mthd, atol=atol)},
          RMpt.5 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms5, method = mthd, atol=atol)}, 
          replications = reps)
          
parms6 <- parms; parms6['kx']=6; parms6['ky']=6; parms6; RMpt.init(parms6);
b6=benchmark(RM.6 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.6={ode(y=ICs, times=tms, func=RMlct6.ode, parms = parms6, method = mthd, atol=atol)},
          RMpt.6 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms6, method = mthd, atol=atol)}, 
          replications = reps)
          
parms7 <- parms; parms7['kx']=7; parms7['ky']=7; parms7; RMpt.init(parms7);
b7=benchmark(RM.7 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.7={ode(y=ICs, times=tms, func=RMlct7.ode, parms = parms7, method = mthd, atol=atol)},
          RMpt.7 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms7, method = mthd, atol=atol)}, 
          replications = reps)
          
parms8 <- parms; parms8['kx']=8; parms8['ky']=8; parms8; RMpt.init(parms8);
b8=benchmark(RM.8 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.8={ode(y=ICs, times=tms, func=RMlct8.ode, parms = parms8, method = mthd, atol=atol)},
          RMpt.8 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms8, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms9 <- parms; parms9['kx']=9; parms9['ky']=9; parms9; RMpt.init(parms9);
b9=benchmark(RM.9 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.9={ode(y=ICs, times=tms, func=RMlct9.ode, parms = parms9, method = mthd, atol=atol)},
          RMpt.9 ={ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms9, method = mthd, atol=atol)}, 
          replications = reps)    
          
parms10 <- parms; parms10['kx']=10; parms10['ky']=10; parms10; RMpt.init(parms10);
b10=benchmark(RM.10 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.10={ode(y=ICs, times=tms, func=RMlct10.ode, parms = parms10, method = mthd, atol=atol)},
          RMpt.10 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms10, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms11 <- parms; parms11['kx']=11; parms11['ky']=11; parms11; RMpt.init(parms11);
b11=benchmark(RM.11 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.11={ode(y=ICs, times=tms, func=RMlct11.ode, parms = parms11, method = mthd, atol=atol)},
          RMpt.11 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms11, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms12 <- parms; parms12['kx']=12; parms12['ky']=12; parms12; RMpt.init(parms12);
b12=benchmark(RM.12 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.12={ode(y=ICs, times=tms, func=RMlct12.ode, parms = parms12, method = mthd, atol=atol)},
          RMpt.12 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms12, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms13 <- parms; parms13['kx']=13; parms13['ky']=13; parms13; RMpt.init(parms13);
b13=benchmark(RM.13 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.13={ode(y=ICs, times=tms, func=RMlct13.ode, parms = parms13, method = mthd, atol=atol)},
          RMpt.13 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms13, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms14 <- parms; parms14['kx']=14; parms14['ky']=14; parms14; RMpt.init(parms14);
b14=benchmark(RM.14 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.14={ode(y=ICs, times=tms, func=RMlct14.ode, parms = parms14, method = mthd, atol=atol)},
          RMpt.14 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms14, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms15 <- parms; parms15['kx']=15; parms15['ky']=15; parms15; RMpt.init(parms15);
b15=benchmark(RM.15 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.15={ode(y=ICs, times=tms, func=RMlct15.ode, parms = parms15, method = mthd, atol=atol)},
          RMpt.15 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms15, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms16 <- parms; parms16['kx']=16; parms16['ky']=16; parms16; RMpt.init(parms16);
b16=benchmark(RM.16 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.16={ode(y=ICs, times=tms, func=RMlct16.ode, parms = parms16, method = mthd, atol=atol)},
          RMpt.16 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms16, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms17 <- parms; parms17['kx']=17; parms17['ky']=17; parms17; RMpt.init(parms17);
b17=benchmark(RM.17 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.17={ode(y=ICs, times=tms, func=RMlct17.ode, parms = parms17, method = mthd, atol=atol)},
          RMpt.17 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms17, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms18 <- parms; parms18['kx']=18; parms18['ky']=18; parms18; RMpt.init(parms18);
b18=benchmark(RM.18 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.18={ode(y=ICs, times=tms, func=RMlct18.ode, parms = parms18, method = mthd, atol=atol)},
          RMpt.18 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms18, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms19 <- parms; parms19['kx']=19; parms19['ky']=19; parms19; RMpt.init(parms19);
b19=benchmark(RM.19 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.19={ode(y=ICs, times=tms, func=RMlct19.ode, parms = parms19, method = mthd, atol=atol)},
          RMpt.19 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms19, method = mthd, atol=atol)}, 
          replications = reps) 
          
parms20 <- parms; parms20['kx']=20; parms20['ky']=20; parms20; RMpt.init(parms20);
b20=benchmark(RM.20 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
          RMlct.20={ode(y=ICs, times=tms, func=RMlct20.ode, parms = parms20, method = mthd, atol=atol)},
          RMpt.20 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms20, method = mthd, atol=atol)}, 
          replications = reps) 
          
# parms21 <- parms; parms21['kx']=21; parms21['ky']=21; parms21; RMpt.init(parms21);
# b21=benchmark(RM.21 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
#           RMlct.21={ode(y=ICs, times=tms, func=RMlct21.ode, parms = parms21, method = mthd, atol=atol)},
#           RMpt.21 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms21, method = mthd, atol=atol)}, 
#           replications = reps)
#           
# parms22 <- parms; parms22['kx']=22; parms22['ky']=22; parms22; RMpt.init(parms22);
# b22=benchmark(RM.22 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
#           RMlct.22={ode(y=ICs, times=tms, func=RMlct22.ode, parms = parms22, method = mthd, atol=atol)},
#           RMpt.22 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms22, method = mthd, atol=atol)}, 
#           replications = reps)
#           
# parms23 <- parms; parms23['kx']=23; parms23['ky']=23; parms23; RMpt.init(parms23);
# b23=benchmark(RM.23 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
#           RMlct.23={ode(y=ICs, times=tms, func=RMlct23.ode, parms = parms23, method = mthd, atol=atol)},
#           RMpt.23 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms23, method = mthd, atol=atol)}, 
#           replications = reps)
#           
# parms24 <- parms; parms24['kx']=24; parms24['ky']=24; parms24; RMpt.init(parms24);
# b24=benchmark(RM.24 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
#           RMlct.24={ode(y=ICs, times=tms, func=RMlct24.ode, parms = parms24, method = mthd, atol=atol)},
#           RMpt.24 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms24, method = mthd, atol=atol)}, 
#           replications = reps)
#           
# parms25 <- parms; parms25['kx']=25; parms25['ky']=25; parms25; RMpt.init(parms25);
# b25=benchmark(RM.25 ={ode(y=IC, times = tms, func = RM.ode, parms = parms, method = mthd, atol=atol)}, 
#           RMlct.25={ode(y=ICs, times=tms, func=RMlct25.ode, parms = parms25, method = mthd, atol=atol)},
#           RMpt.25 ={ode(y=ICs, times=tms, func=RMpt.ode, parms = parms25, method = mthd, atol=atol)}, 
#           replications = reps)
                                                                                                                                                                                                                              
b1; b2; b3; b4; b5; b6; b7; b8; b9; b10; b11; b12; b13; b14; b15; b16; b17; b18; b19; b20;# b21; b22; b23; b24; b25

# First, reorganize the data and change up some labeling...
# 1. Rearrange rows to the right order, save a new copy...

out <- rbind(b1,b2,b3,b4,b5,b6,b7,b8,b9,b10,b11,b12,b13,b14,b15,b16,b17,b18,b19,b20)#,b21,b22,b23,b24,b25)

out$N <- stringr::str_split_fixed(out$test,'\\.',2)[,2]
out$Model <- stringr::str_split_fixed(out$test,'\\.',2)[,1]
# out$Model <- gsub("RM$","RM w/o Maturation (Exponential)",out$Model)
# out$Model <- gsub("lct"," w/ Maturation (Erlang / LCT)",out$Model)
# out$Model <- gsub("pt"," w/ Maturation (Erlang as Phase-Type / GLCT)",out$Model)
out$Model <- gsub("RM$","RM w/ Standard: No maturation delay & exponential time as adult predators",out$Model)
out$Model <- gsub("lct"," w/ LCT:    Erlang maturation delay & time as adult predators",out$Model)
out$Model <- gsub("pt"," w/ GLCT: Erlang maturation delay & time as adult predators (phase-type formulation)",out$Model)
out$Model <- gsub("RM w/ ",'',out$Model)
out$Model <- factor(out$Model, levels = unique(out$Model)[] )
out$N <- as.numeric(out$N)
head(out)

# 2. Plot using "N" to group the trios...

win.graph(12,6); 
#pdf("RMbenchmark.pdf",12,6);
ggplot(out, aes(x=factor(N), y=user.self, fill=Model, group=test)) + 
  geom_bar(stat="identity", position="dodge", width=0.6) + theme_bw(base_size=18) + 
  xlab("M (Model dimension is 1 + 2M)") + ylab("Elapsed Time (seconds)") + 
  scale_fill_grey(start=.75, end=0.2, name="Rosenzweig-MacArthur Model")+
  theme(legend.position=c(.362,.85), 
        legend.background = element_rect(fill="white", size = 0.5, color = "darkgray")) 
#dev.off()

## Compare the trajectories for the two approaches to implementing the LCT
# outLCT  = ode(y=ICs, times=tms, func=RMlct2.ode, parms = parms2, method = mthd, atol=atol)
# outGLCT = ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms2, method = mthd, atol=atol) 
# matplot(tms, cbind(N=outLCT[,2],X=colSums(t(outLCT[,3:4])),I=colSums(t(outLCT[,5:6]))),
#         type="l",lty=1, lwd=2, col=c("green","blue","red"),
#         xlab="Time", ylab="Population")
# matplot(tms, cbind(N=outGLCT[,2],X=colSums(t(outGLCT[,3:4])),I=colSums(t(outGLCT[,5:6]))),
#         type="l",lty=2, lwd=2, col=c("gray","gray","gray"), add=TRUE, 
#         xlab="Time", ylab="Population")


## Compare the trajectories for the two approaches to implementing the LCT
# pdf("RM-compare.pdf",12,6);
  outLCT  = ode(y=ICs, times=tms, func=RMlct20.ode, parms = parms20, method = mthd, atol=atol)
  outGLCT = ode(y=ICs, times=tms, func=RMpt.ode,   parms = parms20, method = mthd, atol=atol) 
  matplot(tms, cbind(N=outLCT[,2],X=colSums(t(outLCT[,3:22])),I=colSums(t(outLCT[,23:42]))),
          type="l",lty=1, lwd=1, col="black", # c("green","blue","red"),
          xlab="Time", ylab="Population")
  matplot(tms, cbind(N=outGLCT[,2],X=colSums(t(outGLCT[,3:22])),I=colSums(t(outGLCT[,23:42]))),
          type="l",lty=3, lwd=1, col=c("gray","gray","gray"), add=TRUE, 
          xlab="Time", ylab="Population")
# dev.off()




==> anc/Supplement2-SEIR.R <==
####################################################################################
## Benchmarking SEIR model numerical solutions
## ----------------------------------------------
##  Case 1: Exponential dwell time distributions (dimension = 3 if R omitted)
##  Case 2: Classic LCT (Erlang dwell times), hard-coded number of substates
##  Case 3: SEIR w/ phase-type distributions, parameterized w/ Erlang distributions
####################################################################################
library(deSolve)
library(rbenchmark)

## Parameterization....
reps<-500
parms = c(b=1, muE=4, muI=7, cvE=1, cvI=1, kE=1, kI=1) 

parms2 = c(b=1, muE=4, cvE=1/sqrt(2+1e-10), muI=7, cvI=1/sqrt(2+1e-10), kE=2, kI=2)
parms2

parms3 = c(b=1, muE=4, cvE=1/sqrt(3.01), muI=7, cvI=1/sqrt(3.01)) 
parms3['kE'] <- floor((1/parms[['cvE']])^2)
parms3['kI'] <- floor((1/parms[['cvI']])^2)
parms3

####################################################################################
## Function definitions

# SEIR with Exponential dwell times
SEIR.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I

  dS = -b*z[1]*z[3]
  dE =  b*z[1]*z[3] - z[2]/muE
  dI =  z[2]/muE - z[3]/muI
  dR = z[3]/muI
  
  return(list(c(dS, dE, dI, dR)))
}

# SEIR with hard-coded Erlang dwell times
SEIRlct1.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE =1
  kI =1
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot  - z[2]*kE/muE
  dI1 =  z[2]*kE/muE  - z[3]*kI/muI
  dR  =  z[3]*kI/muI
  
  return(list(c(dS, dE1, dI1, dR)))
}
SEIRlct2.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE =2
  kI =2
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot  - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dI1 =  z[3]*kE/muE  - z[4]*kI/muI
  dI2 =  z[4]*kI/muI  - z[5]*kI/muI
  dR  =  z[5]*kI/muI
  
  return(list(c(dS, dE1, dE2, dI1, dI2, dR)))
}
SEIRlct3.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 3
  kI = 3
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dI1 =  z[4]*kE/muE  - z[5]*kI/muI
  dI2 =  z[5]*kI/muI  - z[6]*kI/muI
  dI3 =  z[6]*kI/muI  - z[7]*kI/muI
  dR  =  z[7]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dI1, dI2, dI3, dR)))
}
SEIRlct4.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 4
  kI = 4
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dI1 =  z[5]*kE/muE  - z[6]*kI/muI
  dI2 =  z[6]*kI/muI  - z[7]*kI/muI
  dI3 =  z[7]*kI/muI  - z[8]*kI/muI
  dI4 =  z[8]*kI/muI  - z[9]*kI/muI
  dR  =  z[9]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dI1, dI2, dI3, dI4, dR)))
}
SEIRlct5.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 5
  kI = 5
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dI1 =  z[6]*kE/muE  - z[7]*kI/muI
  dI2 =  z[7]*kI/muI  - z[8]*kI/muI
  dI3 =  z[8]*kI/muI  - z[9]*kI/muI
  dI4 =  z[9]*kI/muI  - z[10]*kI/muI
  dI5 =  z[10]*kI/muI  - z[11]*kI/muI
  dR  =  z[11]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dI1, dI2, dI3, dI4, dI5, dR)))
}
SEIRlct6.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 6
  kI = 6
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dI1 =  z[7]*kE/muE  - z[8]*kI/muI
  dI2 =  z[8]*kI/muI  - z[9]*kI/muI
  dI3 =  z[9]*kI/muI  - z[10]*kI/muI
  dI4 =  z[10]*kI/muI  - z[11]*kI/muI
  dI5 =  z[11]*kI/muI  - z[12]*kI/muI
  dI6 =  z[12]*kI/muI  - z[13]*kI/muI
  dR  =  z[13]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dI1, dI2, dI3, dI4, dI5, dI6, dR)))
}
SEIRlct7.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 7
  kI = 7
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dI1 =  z[8]*kE/muE  - z[9]*kI/muI
  dI2 =  z[9]*kI/muI  - z[10]*kI/muI
  dI3 =  z[10]*kI/muI  - z[11]*kI/muI
  dI4 =  z[11]*kI/muI  - z[12]*kI/muI
  dI5 =  z[12]*kI/muI  - z[13]*kI/muI
  dI6 =  z[13]*kI/muI  - z[14]*kI/muI
  dI7 =  z[14]*kI/muI  - z[15]*kI/muI
  dR  =  z[15]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dR)))
}
SEIRlct8.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 8
  kI = 8
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dI1 =  z[9]*kE/muE  - z[10]*kI/muI
  dI2 =  z[10]*kI/muI  - z[11]*kI/muI
  dI3 =  z[11]*kI/muI  - z[12]*kI/muI
  dI4 =  z[12]*kI/muI  - z[13]*kI/muI
  dI5 =  z[13]*kI/muI  - z[14]*kI/muI
  dI6 =  z[14]*kI/muI  - z[15]*kI/muI
  dI7 =  z[15]*kI/muI  - z[16]*kI/muI
  dI8 =  z[16]*kI/muI  - z[17]*kI/muI
  dR  =  z[17]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dR)))
}
SEIRlct9.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 9
  kI = 9
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dI1 =  z[10]*kE/muE  - z[11]*kI/muI
  dI2 =  z[11]*kI/muI  - z[12]*kI/muI
  dI3 =  z[12]*kI/muI  - z[13]*kI/muI
  dI4 =  z[13]*kI/muI  - z[14]*kI/muI
  dI5 =  z[14]*kI/muI  - z[15]*kI/muI
  dI6 =  z[15]*kI/muI  - z[16]*kI/muI
  dI7 =  z[16]*kI/muI  - z[17]*kI/muI
  dI8 =  z[17]*kI/muI  - z[18]*kI/muI
  dI9 =  z[18]*kI/muI  - z[19]*kI/muI
  dR  =  z[19]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dR)))
}

SEIRlct10.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 10
  kI = 10
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dI1 =  z[11]*kE/muE  - z[12]*kI/muI
  dI2 =  z[12]*kI/muI  - z[13]*kI/muI
  dI3 =  z[13]*kI/muI  - z[14]*kI/muI
  dI4 =  z[14]*kI/muI  - z[15]*kI/muI
  dI5 =  z[15]*kI/muI  - z[16]*kI/muI
  dI6 =  z[16]*kI/muI  - z[17]*kI/muI
  dI7 =  z[17]*kI/muI  - z[18]*kI/muI
  dI8 =  z[18]*kI/muI  - z[19]*kI/muI
  dI9 =  z[19]*kI/muI  - z[20]*kI/muI
  dI10 =  z[20]*kI/muI  - z[21]*kI/muI
  dR  =  z[21]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dR)))
}

SEIRlct11.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 11
  kI = 11
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dI1 =  z[12]*kE/muE  - z[13]*kI/muI
  dI2 =  z[13]*kI/muI  - z[14]*kI/muI
  dI3 =  z[14]*kI/muI  - z[15]*kI/muI
  dI4 =  z[15]*kI/muI  - z[16]*kI/muI
  dI5 =  z[16]*kI/muI  - z[17]*kI/muI
  dI6 =  z[17]*kI/muI  - z[18]*kI/muI
  dI7 =  z[18]*kI/muI  - z[19]*kI/muI
  dI8 =  z[19]*kI/muI  - z[20]*kI/muI
  dI9 =  z[20]*kI/muI  - z[21]*kI/muI
  dI10 =  z[21]*kI/muI  - z[22]*kI/muI
  dI11 =  z[22]*kI/muI  - z[23]*kI/muI
  dR  =  z[23]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dR)))
}

SEIRlct12.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 12
  kI = 12
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dI1 =  z[13]*kE/muE  - z[14]*kI/muI
  dI2 =  z[14]*kI/muI  - z[15]*kI/muI
  dI3 =  z[15]*kI/muI  - z[16]*kI/muI
  dI4 =  z[16]*kI/muI  - z[17]*kI/muI
  dI5 =  z[17]*kI/muI  - z[18]*kI/muI
  dI6 =  z[18]*kI/muI  - z[19]*kI/muI
  dI7 =  z[19]*kI/muI  - z[20]*kI/muI
  dI8 =  z[20]*kI/muI  - z[21]*kI/muI
  dI9 =  z[21]*kI/muI  - z[22]*kI/muI
  dI10 =  z[22]*kI/muI  - z[23]*kI/muI
  dI11 =  z[23]*kI/muI  - z[24]*kI/muI
  dI12 =  z[24]*kI/muI  - z[25]*kI/muI
  dR  =  z[25]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dR)))
}

SEIRlct13.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 13
  kI = 13
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dI1 =  z[14]*kE/muE  - z[15]*kI/muI
  dI2 =  z[15]*kI/muI  - z[16]*kI/muI
  dI3 =  z[16]*kI/muI  - z[17]*kI/muI
  dI4 =  z[17]*kI/muI  - z[18]*kI/muI
  dI5 =  z[18]*kI/muI  - z[19]*kI/muI
  dI6 =  z[19]*kI/muI  - z[20]*kI/muI
  dI7 =  z[20]*kI/muI  - z[21]*kI/muI
  dI8 =  z[21]*kI/muI  - z[22]*kI/muI
  dI9 =  z[22]*kI/muI  - z[23]*kI/muI
  dI10 =  z[23]*kI/muI  - z[24]*kI/muI
  dI11 =  z[24]*kI/muI  - z[25]*kI/muI
  dI12 =  z[25]*kI/muI  - z[26]*kI/muI
  dI13 =  z[26]*kI/muI  - z[27]*kI/muI
  dR  =  z[27]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dR)))
}

SEIRlct14.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 14
  kI = 14
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dI1 =  z[15]*kE/muE  - z[16]*kI/muI
  dI2 =  z[16]*kI/muI  - z[17]*kI/muI
  dI3 =  z[17]*kI/muI  - z[18]*kI/muI
  dI4 =  z[18]*kI/muI  - z[19]*kI/muI
  dI5 =  z[19]*kI/muI  - z[20]*kI/muI
  dI6 =  z[20]*kI/muI  - z[21]*kI/muI
  dI7 =  z[21]*kI/muI  - z[22]*kI/muI
  dI8 =  z[22]*kI/muI  - z[23]*kI/muI
  dI9 =  z[23]*kI/muI  - z[24]*kI/muI
  dI10 =  z[24]*kI/muI  - z[25]*kI/muI
  dI11 =  z[25]*kI/muI  - z[26]*kI/muI
  dI12 =  z[26]*kI/muI  - z[27]*kI/muI
  dI13 =  z[27]*kI/muI  - z[28]*kI/muI
  dI14 =  z[28]*kI/muI  - z[29]*kI/muI
  dR  =  z[29]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dR)))
}

SEIRlct15.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 15
  kI = 15
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dI1 =  z[16]*kE/muE  - z[17]*kI/muI
  dI2 =  z[17]*kI/muI  - z[18]*kI/muI
  dI3 =  z[18]*kI/muI  - z[19]*kI/muI
  dI4 =  z[19]*kI/muI  - z[20]*kI/muI
  dI5 =  z[20]*kI/muI  - z[21]*kI/muI
  dI6 =  z[21]*kI/muI  - z[22]*kI/muI
  dI7 =  z[22]*kI/muI  - z[23]*kI/muI
  dI8 =  z[23]*kI/muI  - z[24]*kI/muI
  dI9 =  z[24]*kI/muI  - z[25]*kI/muI
  dI10 =  z[25]*kI/muI  - z[26]*kI/muI
  dI11 =  z[26]*kI/muI  - z[27]*kI/muI
  dI12 =  z[27]*kI/muI  - z[28]*kI/muI
  dI13 =  z[28]*kI/muI  - z[29]*kI/muI
  dI14 =  z[29]*kI/muI  - z[30]*kI/muI
  dI15 =  z[30]*kI/muI  - z[31]*kI/muI
  dR  =  z[31]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dR)))
}

SEIRlct16.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 16
  kI = 16
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dI1 =  z[17]*kE/muE  - z[18]*kI/muI
  dI2 =  z[18]*kI/muI  - z[19]*kI/muI
  dI3 =  z[19]*kI/muI  - z[20]*kI/muI
  dI4 =  z[20]*kI/muI  - z[21]*kI/muI
  dI5 =  z[21]*kI/muI  - z[22]*kI/muI
  dI6 =  z[22]*kI/muI  - z[23]*kI/muI
  dI7 =  z[23]*kI/muI  - z[24]*kI/muI
  dI8 =  z[24]*kI/muI  - z[25]*kI/muI
  dI9 =  z[25]*kI/muI  - z[26]*kI/muI
  dI10 =  z[26]*kI/muI  - z[27]*kI/muI
  dI11 =  z[27]*kI/muI  - z[28]*kI/muI
  dI12 =  z[28]*kI/muI  - z[29]*kI/muI
  dI13 =  z[29]*kI/muI  - z[30]*kI/muI
  dI14 =  z[30]*kI/muI  - z[31]*kI/muI
  dI15 =  z[31]*kI/muI  - z[32]*kI/muI
  dI16 =  z[32]*kI/muI  - z[33]*kI/muI
  dR  =  z[33]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dR)))
}

SEIRlct17.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 17
  kI = 17
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dI1 =  z[18]*kE/muE  - z[19]*kI/muI
  dI2 =  z[19]*kI/muI  - z[20]*kI/muI
  dI3 =  z[20]*kI/muI  - z[21]*kI/muI
  dI4 =  z[21]*kI/muI  - z[22]*kI/muI
  dI5 =  z[22]*kI/muI  - z[23]*kI/muI
  dI6 =  z[23]*kI/muI  - z[24]*kI/muI
  dI7 =  z[24]*kI/muI  - z[25]*kI/muI
  dI8 =  z[25]*kI/muI  - z[26]*kI/muI
  dI9 =  z[26]*kI/muI  - z[27]*kI/muI
  dI10 =  z[27]*kI/muI  - z[28]*kI/muI
  dI11 =  z[28]*kI/muI  - z[29]*kI/muI
  dI12 =  z[29]*kI/muI  - z[30]*kI/muI
  dI13 =  z[30]*kI/muI  - z[31]*kI/muI
  dI14 =  z[31]*kI/muI  - z[32]*kI/muI
  dI15 =  z[32]*kI/muI  - z[33]*kI/muI
  dI16 =  z[33]*kI/muI  - z[34]*kI/muI
  dI17 =  z[34]*kI/muI  - z[35]*kI/muI
  dR  =  z[35]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dR)))
}

SEIRlct18.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 18
  kI = 18
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dI1 =  z[19]*kE/muE  - z[20]*kI/muI
  dI2 =  z[20]*kI/muI  - z[21]*kI/muI
  dI3 =  z[21]*kI/muI  - z[22]*kI/muI
  dI4 =  z[22]*kI/muI  - z[23]*kI/muI
  dI5 =  z[23]*kI/muI  - z[24]*kI/muI
  dI6 =  z[24]*kI/muI  - z[25]*kI/muI
  dI7 =  z[25]*kI/muI  - z[26]*kI/muI
  dI8 =  z[26]*kI/muI  - z[27]*kI/muI
  dI9 =  z[27]*kI/muI  - z[28]*kI/muI
  dI10 =  z[28]*kI/muI  - z[29]*kI/muI
  dI11 =  z[29]*kI/muI  - z[30]*kI/muI
  dI12 =  z[30]*kI/muI  - z[31]*kI/muI
  dI13 =  z[31]*kI/muI  - z[32]*kI/muI
  dI14 =  z[32]*kI/muI  - z[33]*kI/muI
  dI15 =  z[33]*kI/muI  - z[34]*kI/muI
  dI16 =  z[34]*kI/muI  - z[35]*kI/muI
  dI17 =  z[35]*kI/muI  - z[36]*kI/muI
  dI18 =  z[36]*kI/muI  - z[37]*kI/muI
  dR  =  z[37]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dR)))
}

SEIRlct19.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 19
  kI = 19
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dI1 =  z[20]*kE/muE  - z[21]*kI/muI
  dI2 =  z[21]*kI/muI  - z[22]*kI/muI
  dI3 =  z[22]*kI/muI  - z[23]*kI/muI
  dI4 =  z[23]*kI/muI  - z[24]*kI/muI
  dI5 =  z[24]*kI/muI  - z[25]*kI/muI
  dI6 =  z[25]*kI/muI  - z[26]*kI/muI
  dI7 =  z[26]*kI/muI  - z[27]*kI/muI
  dI8 =  z[27]*kI/muI  - z[28]*kI/muI
  dI9 =  z[28]*kI/muI  - z[29]*kI/muI
  dI10 =  z[29]*kI/muI  - z[30]*kI/muI
  dI11 =  z[30]*kI/muI  - z[31]*kI/muI
  dI12 =  z[31]*kI/muI  - z[32]*kI/muI
  dI13 =  z[32]*kI/muI  - z[33]*kI/muI
  dI14 =  z[33]*kI/muI  - z[34]*kI/muI
  dI15 =  z[34]*kI/muI  - z[35]*kI/muI
  dI16 =  z[35]*kI/muI  - z[36]*kI/muI
  dI17 =  z[36]*kI/muI  - z[37]*kI/muI
  dI18 =  z[37]*kI/muI  - z[38]*kI/muI
  dI19 =  z[38]*kI/muI  - z[39]*kI/muI
  dR  =  z[39]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dR)))
}

SEIRlct20.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 20
  kI = 20
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dI1 =  z[21]*kE/muE  - z[22]*kI/muI
  dI2 =  z[22]*kI/muI  - z[23]*kI/muI
  dI3 =  z[23]*kI/muI  - z[24]*kI/muI
  dI4 =  z[24]*kI/muI  - z[25]*kI/muI
  dI5 =  z[25]*kI/muI  - z[26]*kI/muI
  dI6 =  z[26]*kI/muI  - z[27]*kI/muI
  dI7 =  z[27]*kI/muI  - z[28]*kI/muI
  dI8 =  z[28]*kI/muI  - z[29]*kI/muI
  dI9 =  z[29]*kI/muI  - z[30]*kI/muI
  dI10 =  z[30]*kI/muI  - z[31]*kI/muI
  dI11 =  z[31]*kI/muI  - z[32]*kI/muI
  dI12 =  z[32]*kI/muI  - z[33]*kI/muI
  dI13 =  z[33]*kI/muI  - z[34]*kI/muI
  dI14 =  z[34]*kI/muI  - z[35]*kI/muI
  dI15 =  z[35]*kI/muI  - z[36]*kI/muI
  dI16 =  z[36]*kI/muI  - z[37]*kI/muI
  dI17 =  z[37]*kI/muI  - z[38]*kI/muI
  dI18 =  z[38]*kI/muI  - z[39]*kI/muI
  dI19 =  z[39]*kI/muI  - z[40]*kI/muI
  dI20 =  z[40]*kI/muI  - z[41]*kI/muI
  dR  =  z[41]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dR)))
}

SEIRlct21.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 21
  kI = 21
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dE21 =  z[21]*kE/muE  - z[22]*kE/muE
  dI1 =  z[22]*kE/muE  - z[23]*kI/muI
  dI2 =  z[23]*kI/muI  - z[24]*kI/muI
  dI3 =  z[24]*kI/muI  - z[25]*kI/muI
  dI4 =  z[25]*kI/muI  - z[26]*kI/muI
  dI5 =  z[26]*kI/muI  - z[27]*kI/muI
  dI6 =  z[27]*kI/muI  - z[28]*kI/muI
  dI7 =  z[28]*kI/muI  - z[29]*kI/muI
  dI8 =  z[29]*kI/muI  - z[30]*kI/muI
  dI9 =  z[30]*kI/muI  - z[31]*kI/muI
  dI10 =  z[31]*kI/muI  - z[32]*kI/muI
  dI11 =  z[32]*kI/muI  - z[33]*kI/muI
  dI12 =  z[33]*kI/muI  - z[34]*kI/muI
  dI13 =  z[34]*kI/muI  - z[35]*kI/muI
  dI14 =  z[35]*kI/muI  - z[36]*kI/muI
  dI15 =  z[36]*kI/muI  - z[37]*kI/muI
  dI16 =  z[37]*kI/muI  - z[38]*kI/muI
  dI17 =  z[38]*kI/muI  - z[39]*kI/muI
  dI18 =  z[39]*kI/muI  - z[40]*kI/muI
  dI19 =  z[40]*kI/muI  - z[41]*kI/muI
  dI20 =  z[41]*kI/muI  - z[42]*kI/muI
  dI21 =  z[42]*kI/muI  - z[43]*kI/muI
  dR  =  z[43]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dE21, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dI21, dR)))
}

SEIRlct22.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 22
  kI = 22
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dE21 =  z[21]*kE/muE  - z[22]*kE/muE
  dE22 =  z[22]*kE/muE  - z[23]*kE/muE
  dI1 =  z[23]*kE/muE  - z[24]*kI/muI
  dI2 =  z[24]*kI/muI  - z[25]*kI/muI
  dI3 =  z[25]*kI/muI  - z[26]*kI/muI
  dI4 =  z[26]*kI/muI  - z[27]*kI/muI
  dI5 =  z[27]*kI/muI  - z[28]*kI/muI
  dI6 =  z[28]*kI/muI  - z[29]*kI/muI
  dI7 =  z[29]*kI/muI  - z[30]*kI/muI
  dI8 =  z[30]*kI/muI  - z[31]*kI/muI
  dI9 =  z[31]*kI/muI  - z[32]*kI/muI
  dI10 =  z[32]*kI/muI  - z[33]*kI/muI
  dI11 =  z[33]*kI/muI  - z[34]*kI/muI
  dI12 =  z[34]*kI/muI  - z[35]*kI/muI
  dI13 =  z[35]*kI/muI  - z[36]*kI/muI
  dI14 =  z[36]*kI/muI  - z[37]*kI/muI
  dI15 =  z[37]*kI/muI  - z[38]*kI/muI
  dI16 =  z[38]*kI/muI  - z[39]*kI/muI
  dI17 =  z[39]*kI/muI  - z[40]*kI/muI
  dI18 =  z[40]*kI/muI  - z[41]*kI/muI
  dI19 =  z[41]*kI/muI  - z[42]*kI/muI
  dI20 =  z[42]*kI/muI  - z[43]*kI/muI
  dI21 =  z[43]*kI/muI  - z[44]*kI/muI
  dI22 =  z[44]*kI/muI  - z[45]*kI/muI
  dR  =  z[45]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dE21, dE22, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dI21, dI22, dR)))
}

SEIRlct23.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 23
  kI = 23
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dE21 =  z[21]*kE/muE  - z[22]*kE/muE
  dE22 =  z[22]*kE/muE  - z[23]*kE/muE
  dE23 =  z[23]*kE/muE  - z[24]*kE/muE
  dI1 =  z[24]*kE/muE  - z[25]*kI/muI
  dI2 =  z[25]*kI/muI  - z[26]*kI/muI
  dI3 =  z[26]*kI/muI  - z[27]*kI/muI
  dI4 =  z[27]*kI/muI  - z[28]*kI/muI
  dI5 =  z[28]*kI/muI  - z[29]*kI/muI
  dI6 =  z[29]*kI/muI  - z[30]*kI/muI
  dI7 =  z[30]*kI/muI  - z[31]*kI/muI
  dI8 =  z[31]*kI/muI  - z[32]*kI/muI
  dI9 =  z[32]*kI/muI  - z[33]*kI/muI
  dI10 =  z[33]*kI/muI  - z[34]*kI/muI
  dI11 =  z[34]*kI/muI  - z[35]*kI/muI
  dI12 =  z[35]*kI/muI  - z[36]*kI/muI
  dI13 =  z[36]*kI/muI  - z[37]*kI/muI
  dI14 =  z[37]*kI/muI  - z[38]*kI/muI
  dI15 =  z[38]*kI/muI  - z[39]*kI/muI
  dI16 =  z[39]*kI/muI  - z[40]*kI/muI
  dI17 =  z[40]*kI/muI  - z[41]*kI/muI
  dI18 =  z[41]*kI/muI  - z[42]*kI/muI
  dI19 =  z[42]*kI/muI  - z[43]*kI/muI
  dI20 =  z[43]*kI/muI  - z[44]*kI/muI
  dI21 =  z[44]*kI/muI  - z[45]*kI/muI
  dI22 =  z[45]*kI/muI  - z[46]*kI/muI
  dI23 =  z[46]*kI/muI  - z[47]*kI/muI
  dR  =  z[47]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dE21, dE22, dE23, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dI21, dI22, dI23, dR)))
}

SEIRlct24.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 24
  kI = 24
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dE21 =  z[21]*kE/muE  - z[22]*kE/muE
  dE22 =  z[22]*kE/muE  - z[23]*kE/muE
  dE23 =  z[23]*kE/muE  - z[24]*kE/muE
  dE24 =  z[24]*kE/muE  - z[25]*kE/muE
  dI1 =  z[25]*kE/muE  - z[26]*kI/muI
  dI2 =  z[26]*kI/muI  - z[27]*kI/muI
  dI3 =  z[27]*kI/muI  - z[28]*kI/muI
  dI4 =  z[28]*kI/muI  - z[29]*kI/muI
  dI5 =  z[29]*kI/muI  - z[30]*kI/muI
  dI6 =  z[30]*kI/muI  - z[31]*kI/muI
  dI7 =  z[31]*kI/muI  - z[32]*kI/muI
  dI8 =  z[32]*kI/muI  - z[33]*kI/muI
  dI9 =  z[33]*kI/muI  - z[34]*kI/muI
  dI10 =  z[34]*kI/muI  - z[35]*kI/muI
  dI11 =  z[35]*kI/muI  - z[36]*kI/muI
  dI12 =  z[36]*kI/muI  - z[37]*kI/muI
  dI13 =  z[37]*kI/muI  - z[38]*kI/muI
  dI14 =  z[38]*kI/muI  - z[39]*kI/muI
  dI15 =  z[39]*kI/muI  - z[40]*kI/muI
  dI16 =  z[40]*kI/muI  - z[41]*kI/muI
  dI17 =  z[41]*kI/muI  - z[42]*kI/muI
  dI18 =  z[42]*kI/muI  - z[43]*kI/muI
  dI19 =  z[43]*kI/muI  - z[44]*kI/muI
  dI20 =  z[44]*kI/muI  - z[45]*kI/muI
  dI21 =  z[45]*kI/muI  - z[46]*kI/muI
  dI22 =  z[46]*kI/muI  - z[47]*kI/muI
  dI23 =  z[47]*kI/muI  - z[48]*kI/muI
  dI24 =  z[48]*kI/muI  - z[49]*kI/muI
  dR  =  z[49]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dE21, dE22, dE23, dE24, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dI21, dI22, dI23, dI24, dR)))
}

SEIRlct25.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = 25
  kI = 25
  
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  
  dS  = -b*z[1]*Itot
  dE1 =  b*z[1]*Itot - z[2]*kE/muE
  dE2 =  z[2]*kE/muE  - z[3]*kE/muE
  dE3 =  z[3]*kE/muE  - z[4]*kE/muE
  dE4 =  z[4]*kE/muE  - z[5]*kE/muE
  dE5 =  z[5]*kE/muE  - z[6]*kE/muE
  dE6 =  z[6]*kE/muE  - z[7]*kE/muE
  dE7 =  z[7]*kE/muE  - z[8]*kE/muE
  dE8 =  z[8]*kE/muE  - z[9]*kE/muE
  dE9 =  z[9]*kE/muE  - z[10]*kE/muE
  dE10 =  z[10]*kE/muE  - z[11]*kE/muE
  dE11 =  z[11]*kE/muE  - z[12]*kE/muE
  dE12 =  z[12]*kE/muE  - z[13]*kE/muE
  dE13 =  z[13]*kE/muE  - z[14]*kE/muE
  dE14 =  z[14]*kE/muE  - z[15]*kE/muE
  dE15 =  z[15]*kE/muE  - z[16]*kE/muE
  dE16 =  z[16]*kE/muE  - z[17]*kE/muE
  dE17 =  z[17]*kE/muE  - z[18]*kE/muE
  dE18 =  z[18]*kE/muE  - z[19]*kE/muE
  dE19 =  z[19]*kE/muE  - z[20]*kE/muE
  dE20 =  z[20]*kE/muE  - z[21]*kE/muE
  dE21 =  z[21]*kE/muE  - z[22]*kE/muE
  dE22 =  z[22]*kE/muE  - z[23]*kE/muE
  dE23 =  z[23]*kE/muE  - z[24]*kE/muE
  dE24 =  z[24]*kE/muE  - z[25]*kE/muE
  dE25 =  z[25]*kE/muE  - z[26]*kE/muE
  dI1 =  z[26]*kE/muE  - z[27]*kI/muI
  dI2 =  z[27]*kI/muI  - z[28]*kI/muI
  dI3 =  z[28]*kI/muI  - z[29]*kI/muI
  dI4 =  z[29]*kI/muI  - z[30]*kI/muI
  dI5 =  z[30]*kI/muI  - z[31]*kI/muI
  dI6 =  z[31]*kI/muI  - z[32]*kI/muI
  dI7 =  z[32]*kI/muI  - z[33]*kI/muI
  dI8 =  z[33]*kI/muI  - z[34]*kI/muI
  dI9 =  z[34]*kI/muI  - z[35]*kI/muI
  dI10 =  z[35]*kI/muI  - z[36]*kI/muI
  dI11 =  z[36]*kI/muI  - z[37]*kI/muI
  dI12 =  z[37]*kI/muI  - z[38]*kI/muI
  dI13 =  z[38]*kI/muI  - z[39]*kI/muI
  dI14 =  z[39]*kI/muI  - z[40]*kI/muI
  dI15 =  z[40]*kI/muI  - z[41]*kI/muI
  dI16 =  z[41]*kI/muI  - z[42]*kI/muI
  dI17 =  z[42]*kI/muI  - z[43]*kI/muI
  dI18 =  z[43]*kI/muI  - z[44]*kI/muI
  dI19 =  z[44]*kI/muI  - z[45]*kI/muI
  dI20 =  z[45]*kI/muI  - z[46]*kI/muI
  dI21 =  z[46]*kI/muI  - z[47]*kI/muI
  dI22 =  z[47]*kI/muI  - z[48]*kI/muI
  dI23 =  z[48]*kI/muI  - z[49]*kI/muI
  dI24 =  z[49]*kI/muI  - z[50]*kI/muI
  dI25 =  z[50]*kI/muI  - z[51]*kI/muI
  dR  =  z[51]*kI/muI
  
  return(list(c(dS, dE1, dE2, dE3, dE4, dE5, dE6, dE7, dE8, dE9, dE10, dE11, dE12, dE13, dE14, dE15, dE16, dE17, dE18, dE19, dE20, dE21, dE22, dE23, dE24, dE25, dI1, dI2, dI3, dI4, dI5, dI6, dI7, dI8, dI9, dI10, dI11, dI12, dI13, dI14, dI15, dI16, dI17, dI18, dI19, dI20, dI21, dI22, dI23, dI24, dI25, dR)))
}

# SEIR with Erlang dwell times in a GLCT framework
SEIRpt.ode <- function(tm,z,ps) {
  b=ps[["b"]]     # beta
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE =ps[['kE']]
  kI =ps[['kI']]
  Itot = sum(z[1+kE+(1:kI)]) # sum(Ivec) 
  dS = -b*z[1]*Itot
  dE =  b*z[1]*Itot                        *  aE + AEt %*% z[1+(1:kE)]  # t(AE) %*% Evec
  dI =  aI %*% (-OnesE%*%AEt %*% z[1+(1:kE)]) + AIt %*% z[1+kE+(1:kI)] #  t(AI) %*% Ivec
  dR = as.numeric(-OnesI%*%AIt %*% z[1+kE+(1:kI)]) 
  
  return(list(c(dS, as.numeric(dE), as.numeric(dI), dR)))
}

SEIRpt.init <- function(ps) {

  #print("Defining ICs, AEt, AIt, OnesE, and OnesI ... ")
  
  # Unpack some parameter values...
  muE=ps[["muE"]] # mean time spent in E
  muI=ps[["muI"]] # mean time in I
  kE = ps[['kE']] # Number of substates in E, and...
  kI = ps[['kI']] # ... I.
  
  # These are Erlang distributions framed in a Phase-type distribution context,
  # where vector a = (1 0 ... 0) and matrix A is as follows...
  
  aE = matrix(0,nrow = kE, ncol=1); aE[1] = 1;
  AE = kE/muE*(diag(rep(-1,kE),kE)); if(kE>1) for(i in 1:(kE-1)) {AE[i,i+1] = kE/muE}
  
  aI = matrix(0,nrow = kI, ncol=1); aI[1] = 1;
  AI = kI/muI*(diag(rep(-1,kI),kI)); if(kI>1) for(i in 1:(kI-1)) {AI[i,i+1] = kI/muI}
  
  
  # Initial conditions
  PopSize=10000
  z0=numeric(kE+kI+2) # initialize the 1+kE+kI+1 state variables
  z0[2] <- 1/PopSize  # 1 in the initial exposed class 
  z0[1] <- 1-z0[2]    # susceptibles = (PopSize - 1)/PopSize
  
  # Set some global variables...
  aE  <<- aE
  AEt <<- t(AE)
  aI  <<- aI
  AIt <<- t(AI)
  OnesE <<- matrix(1,ncol=kE,nrow=1)
  OnesI <<- matrix(1,ncol=kI,nrow=1)
  ICs <<- z0
}

############################################################################
## Example plot

library(ggplot2)

Tmax = 100
tms=seq(0,Tmax,length=200)
SEIRpt.init(parms) # set's some initial conditions in ICs, and some matrices needed for SEIRpt.ode()

out = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "ode23");
c(Pos=sum(out[,-1]>=0), Neg=sum(out[,-1]<0) )

matplot(tms, out[,-1],type="l",lty=1)

out = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "ode45");
c(Pos=sum(out[,-1]>=0), Neg=sum(out[,-1]<0) )

matplot(tms, out[,-1],type="l",lty=2,add=TRUE)

out = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "lsodes");
c(Pos=sum(out[,-1]>=0), Neg=sum(out[,-1]<0) )

matplot(tms, out[,-1],type="l",lty=2,add=TRUE)

out = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "vode");
c(Pos=sum(out[,-1]>=0), Neg=sum(out[,-1]<0) )

matplot(tms, out[,-1],type="l",lty=2,add=TRUE)

# Some basic benchmarking...
library(rbenchmark)
benchmark(
  ode23 = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "ode23", atol=1e-6),
  ode45 = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "ode45", atol=1e-6),
  lsoda = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "lsoda", atol=1e-6),
  lsode = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "lsode", atol=1e-6),
  lsodes = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "lsodes", atol=1e-6),
  vode = ode(y=ICs, times = tms, func = SEIRpt.ode, parms = parms, method = "vode", atol=1e-6),
  replications = 100)

############################################################################
## Benchmark...

SEIR.ode <- compiler::cmpfun(SEIR.ode)
SEIRpt.ode <- compiler::cmpfun(SEIRpt.ode)
SEIRlct1.ode <- compiler::cmpfun(SEIRlct1.ode)
SEIRlct2.ode <- compiler::cmpfun(SEIRlct2.ode)
SEIRlct3.ode <- compiler::cmpfun(SEIRlct3.ode)
SEIRlct4.ode <- compiler::cmpfun(SEIRlct4.ode)
SEIRlct5.ode <- compiler::cmpfun(SEIRlct5.ode)
SEIRlct6.ode <- compiler::cmpfun(SEIRlct6.ode)
SEIRlct7.ode <- compiler::cmpfun(SEIRlct7.ode)
SEIRlct8.ode <- compiler::cmpfun(SEIRlct8.ode)
SEIRlct9.ode <- compiler::cmpfun(SEIRlct9.ode)
SEIRlct10.ode <- compiler::cmpfun(SEIRlct10.ode)
SEIRlct11.ode <- compiler::cmpfun(SEIRlct11.ode)
SEIRlct12.ode <- compiler::cmpfun(SEIRlct12.ode)
SEIRlct13.ode <- compiler::cmpfun(SEIRlct13.ode)
SEIRlct14.ode <- compiler::cmpfun(SEIRlct14.ode)
SEIRlct15.ode <- compiler::cmpfun(SEIRlct15.ode)
SEIRlct16.ode <- compiler::cmpfun(SEIRlct16.ode)
SEIRlct17.ode <- compiler::cmpfun(SEIRlct17.ode)
SEIRlct18.ode <- compiler::cmpfun(SEIRlct18.ode)
SEIRlct19.ode <- compiler::cmpfun(SEIRlct19.ode)
SEIRlct20.ode <- compiler::cmpfun(SEIRlct20.ode)
SEIRlct21.ode <- compiler::cmpfun(SEIRlct21.ode)
SEIRlct22.ode <- compiler::cmpfun(SEIRlct22.ode)
SEIRlct23.ode <- compiler::cmpfun(SEIRlct23.ode)
SEIRlct24.ode <- compiler::cmpfun(SEIRlct24.ode)
SEIRlct25.ode <- compiler::cmpfun(SEIRlct25.ode)

mthd = "ode45"
atol= 1e-6
IC=c(S=0.9999, E=0.0001, I=0, R=0) # for SEIR.ode()

parms1 <- parms; parms1['kE']=1; parms1['kI']=1; parms1; SEIRpt.init(parms1)
b1=benchmark(SEIR.1 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.1={ode(y=ICs, times=tms, func=SEIRlct1.ode, parms = parms1, method = mthd, atol=atol)},
             SEIRpt.1 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms1, method = mthd, atol=atol)}, 
             replications = reps)

parms2 <- parms; parms2['kE']=2; parms2['kI']=2; parms2; SEIRpt.init(parms2)
b2=benchmark(SEIR.2 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
          SEIRlct.2={ode(y=ICs, times=tms, func=SEIRlct2.ode, parms = parms2, method = mthd, atol=atol)},
          SEIRpt.2 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms2, method = mthd, atol=atol)}, 
          replications = reps)

parms3 <- parms; parms3['kE']=3; parms3['kI']=3; parms3; SEIRpt.init(parms3)
b3=benchmark(SEIR.3 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
          SEIRlct.3={ode(y=ICs, times=tms, func=SEIRlct3.ode, parms = parms3, method = mthd, atol=atol)},
          SEIRpt.3 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms3, method = mthd, atol=atol)}, 
          replications = reps)

parms4 <- parms; parms4['kE']=4; parms4['kI']=4; parms4; SEIRpt.init(parms4)
b4=benchmark(SEIR.4 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
          SEIRlct.4={ode(y=ICs, times=tms, func=SEIRlct4.ode, parms = parms4, method = mthd, atol=atol)},
          SEIRpt.4 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms4, method = mthd, atol=atol)}, 
          replications = reps)

parms5 <- parms; parms5['kE']=5; parms5['kI']=5; parms5; SEIRpt.init(parms5)
b5=benchmark(SEIR.5 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.5={ode(y=ICs, times=tms, func=SEIRlct5.ode, parms = parms5, method = mthd, atol=atol)},
             SEIRpt.5 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms5, method = mthd, atol=atol)}, 
             replications = reps)

parms6 <- parms; parms6['kE']=6; parms6['kI']=6; parms6; SEIRpt.init(parms6)
b6=benchmark(SEIR.6 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.6={ode(y=ICs, times=tms, func=SEIRlct6.ode, parms = parms6, method = mthd, atol=atol)},
             SEIRpt.6 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms6, method = mthd, atol=atol)}, 
             replications = reps)

parms7 <- parms; parms7['kE']=7; parms7['kI']=7; parms7; SEIRpt.init(parms7)
b7=benchmark(SEIR.7 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.7={ode(y=ICs, times=tms, func=SEIRlct7.ode, parms = parms7, method = mthd, atol=atol)},
             SEIRpt.7 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms7, method = mthd, atol=atol)}, 
             replications = reps)

parms8 <- parms; parms8['kE']=8; parms8['kI']=8; parms8; SEIRpt.init(parms8)
b8=benchmark(SEIR.8 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.8={ode(y=ICs, times=tms, func=SEIRlct8.ode, parms = parms8, method = mthd, atol=atol)},
             SEIRpt.8 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms8, method = mthd, atol=atol)}, 
             replications = reps)
             
parms9 <- parms; parms9['kE']=9; parms9['kI']=9; parms9; SEIRpt.init(parms9)
b9=benchmark(SEIR.9 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.9={ode(y=ICs, times=tms, func=SEIRlct9.ode, parms = parms9, method = mthd, atol=atol)},
             SEIRpt.9 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms9, method = mthd, atol=atol)}, 
             replications = reps)
             
parms10 <- parms; parms10['kE']=10; parms10['kI']=10; parms10; SEIRpt.init(parms10)
b10=benchmark(SEIR.10 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.10={ode(y=ICs, times=tms, func=SEIRlct10.ode, parms = parms10, method = mthd, atol=atol)},
             SEIRpt.10 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms10, method = mthd, atol=atol)}, 
             replications = reps)
   
parms11 <- parms; parms11['kE']=11; parms11['kI']=11; parms11; SEIRpt.init(parms11)
b11=benchmark(SEIR.11 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.11={ode(y=ICs, times=tms, func=SEIRlct11.ode, parms = parms11, method = mthd, atol=atol)},
             SEIRpt.11 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms11, method = mthd, atol=atol)}, 
             replications = reps)

parms12 <- parms; parms12['kE']=12; parms12['kI']=12; parms12; SEIRpt.init(parms12)
b12=benchmark(SEIR.12 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.12={ode(y=ICs, times=tms, func=SEIRlct12.ode, parms = parms12, method = mthd, atol=atol)},
             SEIRpt.12 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms12, method = mthd, atol=atol)}, 
             replications = reps)

parms13 <- parms; parms13['kE']=13; parms13['kI']=13; parms13; SEIRpt.init(parms13)
b13=benchmark(SEIR.13 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.13={ode(y=ICs, times=tms, func=SEIRlct13.ode, parms = parms13, method = mthd, atol=atol)},
             SEIRpt.13 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms13, method = mthd, atol=atol)}, 
             replications = reps)
      
parms14 <- parms; parms14['kE']=14; parms14['kI']=14; parms14; SEIRpt.init(parms14)
b14=benchmark(SEIR.14 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.14={ode(y=ICs, times=tms, func=SEIRlct14.ode, parms = parms14, method = mthd, atol=atol)},
             SEIRpt.14 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms14, method = mthd, atol=atol)}, 
             replications = reps)

parms15 <- parms; parms15['kE']=15; parms15['kI']=15; parms15; SEIRpt.init(parms15)
b15=benchmark(SEIR.15 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.15={ode(y=ICs, times=tms, func=SEIRlct15.ode, parms = parms15, method = mthd, atol=atol)},
             SEIRpt.15 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms15, method = mthd, atol=atol)}, 
             replications = reps)

parms16 <- parms; parms16['kE']=16; parms16['kI']=16; parms16; SEIRpt.init(parms16)
b16=benchmark(SEIR.16 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.16={ode(y=ICs, times=tms, func=SEIRlct16.ode, parms = parms16, method = mthd, atol=atol)},
             SEIRpt.16 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms16, method = mthd, atol=atol)}, 
             replications = reps)
             
parms17 <- parms; parms17['kE']=17; parms17['kI']=17; parms17; SEIRpt.init(parms17)
b17=benchmark(SEIR.17 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.17={ode(y=ICs, times=tms, func=SEIRlct17.ode, parms = parms17, method = mthd, atol=atol)},
             SEIRpt.17 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms17, method = mthd, atol=atol)}, 
             replications = reps)

parms18 <- parms; parms18['kE']=18; parms18['kI']=18; parms18; SEIRpt.init(parms18)
b18=benchmark(SEIR.18 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.18={ode(y=ICs, times=tms, func=SEIRlct18.ode, parms = parms18, method = mthd, atol=atol)},
             SEIRpt.18 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms18, method = mthd, atol=atol)}, 
             replications = reps)

parms19 <- parms; parms19['kE']=19; parms19['kI']=19; parms19; SEIRpt.init(parms19)
b19=benchmark(SEIR.19 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.19={ode(y=ICs, times=tms, func=SEIRlct19.ode, parms = parms19, method = mthd, atol=atol)},
             SEIRpt.19 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms19, method = mthd, atol=atol)}, 
             replications = reps)

parms20 <- parms; parms20['kE']=20; parms20['kI']=20; parms20; SEIRpt.init(parms20)
b20=benchmark(SEIR.20 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.20={ode(y=ICs, times=tms, func=SEIRlct20.ode, parms = parms20, method = mthd, atol=atol)},
             SEIRpt.20 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms20, method = mthd, atol=atol)}, 
             replications = reps)

parms21 <- parms; parms21['kE']=21; parms21['kI']=21; parms21; SEIRpt.init(parms21)
b21=benchmark(SEIR.21 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.21={ode(y=ICs, times=tms, func=SEIRlct21.ode, parms = parms21, method = mthd, atol=atol)},
             SEIRpt.21 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms21, method = mthd, atol=atol)}, 
             replications = reps)

parms22 <- parms; parms22['kE']=22; parms22['kI']=22; parms22; SEIRpt.init(parms22)
b22=benchmark(SEIR.22 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.22={ode(y=ICs, times=tms, func=SEIRlct22.ode, parms = parms22, method = mthd, atol=atol)},
             SEIRpt.22 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms22, method = mthd, atol=atol)}, 
             replications = reps)

parms23 <- parms; parms23['kE']=23; parms23['kI']=23; parms23; SEIRpt.init(parms23)
b23=benchmark(SEIR.23 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.23={ode(y=ICs, times=tms, func=SEIRlct23.ode, parms = parms23, method = mthd, atol=atol)},
             SEIRpt.23 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms23, method = mthd, atol=atol)}, 
             replications = reps)

parms24 <- parms; parms24['kE']=24; parms24['kI']=24; parms24; SEIRpt.init(parms24)
b24=benchmark(SEIR.24 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.24={ode(y=ICs, times=tms, func=SEIRlct24.ode, parms = parms24, method = mthd, atol=atol)},
             SEIRpt.24 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms24, method = mthd, atol=atol)}, 
             replications = reps)
             
parms25 <- parms; parms25['kE']=25; parms25['kI']=25; parms25; SEIRpt.init(parms25)
b25=benchmark(SEIR.25 ={ode(y=IC, times = tms, func = SEIR.ode, parms = parms, method = mthd, atol=atol)}, 
             SEIRlct.25={ode(y=ICs, times=tms, func=SEIRlct25.ode, parms = parms25, method = mthd, atol=atol)},
             SEIRpt.25 ={ode(y=ICs, times=tms, func=SEIRpt.ode,   parms = parms25, method = mthd, atol=atol)}, 
             replications = reps)
                                                                                                       
b1; b2; b3; b4; b5; b6; b7; b8; b9; b10; b11; b12; b13; b14; b15; b16; b17; b18; b19; b20; b21; b22; b23; b24; b25


# First, reorganize the data and change some labeling...
# 1. Rearrange rows to the right order, save a new copy...
out <- rbind(b1,b2,b3,b4,b5,b6,b7,b8,b9,b10,b11,b12,b13,b14,b15,b16,b17,b18,b19,b20,b21,b22,b23,b24,b25)

out$N <- stringr::str_split_fixed(out$test,'\\.',2)[,2]
out$Model <- stringr::str_split_fixed(out$test,'\\.',2)[,1]
# out$Model <- gsub("SEIR$","SEIR (Exponential)",out$Model)
# out$Model <- gsub("lct"," (Erlang / LCT)",out$Model)
# out$Model <- gsub("pt"," (Erlang as Phase-Type / GLCT)",out$Model)
out$Model <- gsub("SEIR$","Standard: Exponential latent & infetious periods",out$Model)
out$Model <- gsub("lct","LCT:    Erlang latent & infectious periods",out$Model)
out$Model <- gsub("pt","GLCT: Erlang latent & infectious periods (phase-type formulation)",out$Model)
out$Model <- gsub("SEIR",'',out$Model)
out$Model <- factor(out$Model, levels = unique(out$Model) )
out$N <- as.numeric(out$N)
head(out)

# 2. Plot using "N" to group the trios...

win.graph(12,6); 
#pdf("SEIRbenchmark.pdf",12,6);
ggplot(out, aes(x=factor(N), y=user.self, fill=Model, group=test)) + 
  geom_bar(stat="identity", position="dodge", width=0.6) + theme_bw(base_size=18) + 
  xlab("N (Substates of E and I; Model dimension = 2 + 2N)") + ylab("Elapsed Time (seconds)") + 
  scale_fill_grey(start=.75, end=0.2, name="SEIR Model")+
  theme(legend.position=c(.296,.85), 
        legend.background = element_rect(fill="white", size = 0.5, color = "darkgray")) 
#dev.off()

# Compare the trajectories for the two approaches to implementing the LCT
outLCT  = ode(y=ICs, times=tms, func=SEIRlct25.ode, parms = parms25, method = mthd, atol=atol)
outGLCT = ode(y=ICs, times=tms, func=SEIRpt.ode,    parms = parms25, method = mthd, atol=atol) 

#pdf("SEIR-compare.pdf",12,6);
matplot(tms, cbind(S=outLCT[,2],E=colSums(t(outLCT[,3:27])),I=colSums(t(outLCT[,28:52])), R=outLCT[,53]),
        type="l",lty=1, lwd=2, col="black", #c("green","blue","red","gray"),
        xlab="Time", ylab="% Population")
matplot(tms, cbind(S=outGLCT[,2],E=colSums(t(outGLCT[,3:27])),I=colSums(t(outGLCT[,28:52])), R=outGLCT[,53]),
        type="l",lty=3, lwd=2, col="gray",add=TRUE,
        xlab="Time", ylab="% Population")
#dev.off()



